deltaBLEU: A Discriminative Metric for Generation Tasks with Intrinsically Diverse Targets

We introduce Discriminative BLEU (deltaBLEU), a novel metric for intrinsic evaluation of generated text in tasks that admit a diverse range of possible outputs. Reference strings are scored for quality by human raters on a scale of [-1, +1] to weight multi-reference BLEU. In tasks involving generation of conversational responses, deltaBLEU correlates reasonably with human judgments and outperforms sentence-level and IBM BLEU in terms of both Spearman's rho and Kendall's tau.

==> compile.sh <==
#!/bin/bash

pdflatex acl15-eval.tex
bibtex acl15-eval
pdflatex acl15-eval.tex
pdflatex acl15-eval.tex

